Deep Audio-Visual Speech Recognition

The goal of this work is to recognise phrases and sentences being spoken by a talking face, with or without the audio. Unlike previous works that have focussed on recognising a limited number of words or phrases, we tackle lip reading as an open-world problem - unconstrained natural language sentences, and in the wild videos. Our key contributions are: (1) we compare two models for lip reading, one using a CTC loss, and the other using a sequence-to-sequence loss. Both models are built on top of the transformer self-attention architecture; (2) we investigate to what extent lip reading is complementary to audio speech recognition, especially when the audio signal is noisy; (3) we introduce and publicly release a new dataset for audio-visual speech recognition, LRS2-BBC, consisting of thousands of natural sentences from British television. The models that we train surpass the performance of all previous work on a lip reading benchmark dataset by a significant margin.

==> figures/word_confusion.py <==
__author__ = 'Triantafyllos Afouras <afourast@gmail.com>'

from collections import Counter, defaultdict
from custom.levenstein import levenshtein
from editdistance import eval
import numpy as np
from matplotlib import pyplot as plt

import seaborn as sns
colors = sns.color_palette('deep')

def edist_confusion(pred_sents,gt_sents, char_inds):

  nchars = len(char_inds)
  conf_mat = np.zeros( (nchars,nchars), dtype='uint' )

  for pred, gt in zip(pred_sents,gt_sents):

    gt = gt.strip()
    pred = pred.strip()
    ed, ops = levenshtein(pred, gt, key=hash)
    ed2 = eval(pred, gt)
    assert ed == ed2

    for op in ops:
      i,j, op = op['i'], op['j'], op['type']

      if op in ['match','substitution']:
        if pred[i] in char_inds and gt[j] in char_inds:
          x = char_inds[pred[i]]
          y = char_inds[gt[j]]
          conf_mat[x,y] += 1

  return conf_mat


def wer_per_len(pred_sents,gt_sents):

  conf_dict = defaultdict( lambda: defaultdict(int) )
  conf_dict_inv = defaultdict( lambda: defaultdict(int) )
  insertion_dict = defaultdict( int )
  del_dict = defaultdict( int )


  for pred, gt in zip(pred_sents,gt_sents):

    ed, ops = levenshtein(pred, gt, key=hash)
    ed2 = eval(pred, gt)
    assert ed == ed2

    for op in ops:
      i,j, op = op['i'], op['j'], op['type']
      if op in ['match','substitution']:
        fr = pred[i]
        to = gt[j]
        conf_dict[fr][to] += 1
        conf_dict_inv[to][fr] += 1
      elif op == 'insertion':
        to = gt[j]
        insertion_dict[to] += 1
      elif op == 'deletion':
        fr = pred[i]
        del_dict[fr] += 1

  return calc_precision_recall_per_word(conf_dict, conf_dict_inv, insertion_dict, del_dict)

def edist_confusion_dict(pred_sents,gt_sents):

  conf_dict = defaultdict( lambda: defaultdict(int) )
  conf_dict_inv = defaultdict( lambda: defaultdict(int) )
  insertion_dict = defaultdict( int )
  del_dict = defaultdict( int )


  for pred, gt in zip(pred_sents,gt_sents):

    ed, ops = levenshtein(pred, gt, key=hash)
    ed2 = eval(pred, gt)
    assert ed == ed2

    for op in ops:
      i,j, op = op['i'], op['j'], op['type']
      if op in ['match','substitution']:
        fr = pred[i]
        to = gt[j]
        conf_dict[fr][to] += 1
        conf_dict_inv[to][fr] += 1
      elif op == 'insertion':
        to = gt[j]
        insertion_dict[to] += 1
      elif op == 'deletion':
        fr = pred[i]
        del_dict[fr] += 1

  return calc_precision_recall_per_word(conf_dict, conf_dict_inv, insertion_dict, del_dict)

def calc_precision_recall_per_word(conf_dict, conf_dict_inv, insertion_dict, del_dict):
  all_test_words = set(conf_dict_inv).union(insertion_dict)
  prec = {}
  rec = {}
  f1 = {}
  for word in all_test_words:
    n_subs_from_another_to_this_word = sum([ conf_dict_inv[word][sub] for sub in conf_dict_inv[word] if sub!=word ])
    n_subs_from_this_word_to_another = sum([ conf_dict[word][sub] for sub in conf_dict_inv[word] if sub!=word ])
    n_inserts = insertion_dict[word]
    n_dels = del_dict[word]
    tp = conf_dict[word][word]
    fp = n_subs_from_this_word_to_another + n_dels
    fn = n_subs_from_another_to_this_word + n_inserts
    if fp+tp == 0 and fp == 0:
      prec[word] = 1
    else:
      prec[word] = float(tp)/( tp + fp )
    rec[word] = float(tp)/( tp + fn )

    if rec[word] + prec[word] == 0:
      f1[word] = 0
    else:
      f1[word] = 2*rec[word]*prec[word] / (rec[word] + prec[word])

  return prec, rec, f1

def word_prec_recal_stats(results_file):

  with open(results_file, 'r') as fr:
    lines = list(fr)[1:]
    wers = [  float(line.split(',')[1].strip()) for line in lines ]
    lines = [  [ ll.strip() for ll in line.split(',')[3:5] ] for line in lines ]
    gt_sents, pred_sents = zip(*lines)

  chars = list("ABCDEFGHIJKLMNOPQRSTUVWXYZ0123456789,.!?:'")
  char_inds = dict([  (v,k) for (k,v) in  enumerate(chars)])

  word_cnt = Counter()
  n_words_cnt = Counter()
  for line in gt_sents:
    word_cnt.update(line.split('-'))
    n_words_cnt.update([len(line.split('-'))])
  vocab = word_cnt.keys()
  n_vocab = len(vocab)
  print 'vocab len in test %d' %n_vocab

  pred_sents = [ pred.split('-') for pred in pred_sents]
  gt_sents = [ gt.split('-') for gt in gt_sents]

  wer_per_n_words = defaultdict(list)
  for wer, gt, pred in zip(wers,gt_sents,pred_sents):
    wer_per_n_words[len(gt)].append( wer )


  wer_per_n_words_mean = {}
  wer_per_n_words_err = {}
  for ln, wer_p_words in wer_per_n_words.items():
    if len(wer_p_words) < 5:
      continue
    wer_per_n_words_mean[ln] = np.mean(wer_p_words)
    wer_per_n_words_err[ln] = np.std(wer_p_words) /  np.sqrt(len(wer_p_words))

  return edist_confusion_dict(pred_sents, gt_sents), (wer_per_n_words_mean, wer_per_n_words_err, n_words_cnt, word_cnt)

results_tf = '/localscratch/afourast/lipreading/code/transformer/results/best_V_TF_pub/error_analysis_yes_lm/TRANSCRIPTIONS/results_and_transcriptions.txt'
results_ctc = '/localscratch/afourast/lipreading/code/transformer/results/CTC_TRANSFORMER/BEST_45_PUB/logprobs_sequential/logprobs_test/TRANSCRIPTIONS/wer:55.52_cer:33.89_lm:gardens_l4_beam:100_alpha:0.50_beta:0.20/results_and_transcriptions.txt'
# results_ctc = '/localscratch/afourast/lipreading/code/transformer/results/best_V_TF_pub/error_analysis_no_lm/TRANSCRIPTIONS/results_and_transcriptions.txt'

tedx = '/localscratch/afourast/lipreading/code/char_rnn/data/gardens/input_train.txt_processed'
tedx_sents = '/localscratch/afourast/lipreading/code/char_rnn/data/pub_pretrain_and_main_sentences/input_train.txt_processed'

# results_tf = '/localscratch/afourast/lipreading/code/transformer/results/best_AV_TF_ted/error_analysis_yes_lm/TRANSCRIPTIONS_ted_new_45/results_and_transcriptions.txt'
# results_ctc = '/localscratch/afourast/lipreading/code/transformer/results/best_AV_TF_ted/error_analysis_no_lm/TRANSCRIPTIONS/results_and_transcriptions.txt'
# tedx = '/localscratch/afourast/lipreading/code/char_rnn/data/tedx/input_train.txt_processed'
# tedx_sents = '/localscratch/afourast/lipreading/code/char_rnn/data/tedx_sents/input_train.txt_processed'

def get_voc_from_file(file):
  cnt_tedx = Counter()
  with open(file, 'r') as fr:
    for line in fr:
      cnt_tedx.update(line.strip().split())
  return set(cnt_tedx.keys())


(prec_tf, rec_tf, f1_tf), (wer_per_words_tf, wer_per_words_tf_err, nw_cnt, w_cnt) = word_prec_recal_stats(results_tf)
(prec_ctc, rec_ctc, f1_ctc), (wer_per_words_ctc, wer_per_words_ctc_err, _, _) = word_prec_recal_stats(results_ctc)

# keys = [ mc[0] for mc in w_cnt.most_common(30)]
# keys.sort( key = lambda x: - (f1_tf[x] + f1_ctc[x]) )
# plt.figure(figsize=(7.5, 4.8))

# def plot_f1_prec_recall(f1, rec, prec, figname, c_id):
  # fontsize=10
  # linewidth = 3
  # rec_plt = plt.plot( [ rec[k] for k in keys ], linewidth=1, linestyle='--', color = colors[c_id])
  # prec_plt = plt.plot( [ prec[k] for k in keys ], linewidth=1, linestyle='-.', color = colors[c_id])
  # f1_plt = plt.plot( [ f1[k] for k in keys ], linewidth=linewidth, color =colors[c_id] )
  # plt.xticks( range(len(keys)) ,[ key.lower() if not key in ['I', "I'M"] else "I'm" if key =="I'M" else key for key in keys] ,fontsize=fontsize, rotation=60)
  # plt.tick_params(axis='x', which='major', labelsize=fontsize)
  # plt.tick_params(axis='y', which='major', labelsize=15)
  # # plt.legend((f1_plt[0], rec_plt[0], prec_plt[0], ), ('F1', 'Recall', 'Precision'), fontsize = 15, loc=3)
  # plt.ylim([0.0,1.0])
  # # plt.title(figname)
  # # plt.savefig(figname+'.pdf', bbox_inches='tight')
  # fig = plt.gcf()
  # size = fig.get_size_inches()
  # print size

  # return f1_plt[0]

  # # plt.legend((f1_plt[0], rec_plt[0], prec_plt[0], ), ('F1', 'Recall', 'Precision'), fontsize = 15, loc=3)

# f1_plt_tf = plot_f1_prec_recall(f1_tf, rec_tf, prec_tf, figname='f1_rec_prec_tf', c_id=2)
# f1_plt_ctc = plot_f1_prec_recall(f1_ctc, rec_ctc, prec_ctc, figname='f1_rec_prec_ctc', c_id=0)

# # f1_leg = plt.plot([],linestyle='-', color='grey')[0]
# prec_leg = plt.plot([],linestyle='-.', color='grey')[0]
# rec_leg = plt.plot([],linestyle='--', color='grey')[0]

# plt.legend((f1_plt_tf, f1_plt_ctc, prec_leg, rec_leg), ('F1 - TM_seq2seq','F1 - TM_CTC','Precision','Recall'), fontsize = 15, loc=3)

# # plt.savefig('f1_rec_prec.pdf', bbox_inches='tight')
# plt.show()

# ==================== Word distribution over test set plot =======================

fontsize = 15

# N = len(nw_cnt)
# ind = np.arange(N)  # the x locations for the groups
# width = 0.35       # the width of the bars
# fig, ax = plt.subplots()
# wcnt_x, wcnt_y = zip(*sorted(nw_cnt.items())) # unpack a list of pairs into two tuples
# rects_wcnt = ax.bar(ind, wcnt_y, width, color='g')
# ax.set_xticks(ind + width / 2.)
# ax.set_xticklabels( map(str, wcnt_x), fontsize = fontsize-2)

# ==================== bar plot =======================


# Copy from southwell '/mnt/hdd1/lipreading/code/transformer/results/pub_new/w_2-12-on_main_145/results/e2e_from_francisca/wers_per_word_dict_test.txt'
# ---- Overwrite the tf dict ------------
wer_per_words_tf_path = 'wers_per_word_dict_test.txt'
lines = list(open(wer_per_words_tf_path, 'r'))
wer_per_words_tf_new = {}
for line in lines:
  wordlen, wer = line.split()
  wordlen = int(wordlen.strip())
  if wordlen in [15,16,19]: continue
  wer = float(wer.strip())
  wer_per_words_tf_new[wordlen] = wer

# import ipdb; ipdb.set_trace(context=20)

wer_per_words_tf =  wer_per_words_tf_new

x_tf, y_tf = zip(*sorted(wer_per_words_tf.items())) # unpack a list of pairs into two tuples
_, tf_err = zip(*sorted(wer_per_words_tf_err.items()))

x_ctc, y_ctc = zip(*sorted(wer_per_words_ctc.items())) # unpack a list of pairs into two tuples
_, ctc_err = zip(*sorted(wer_per_words_ctc_err.items()))

N = len(y_tf)

ind = np.arange(N)  # the x locations for the groups
width = 0.35       # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(ind+ width, y_ctc, width, color=colors[0], yerr=ctc_err)
rects2 = ax.bar(ind , y_tf, width, color=colors[2], yerr=tf_err)

ax.axhline(y=54.7, xmin=0.0, xmax=15, color=colors[0], linestyle = '--')
ax.axhline(y=48.3, xmin=0.0, xmax=15, color=colors[2], linestyle = '--')

# add some text for labels, title and axes ticks
ax.set_ylabel('WER (%)', fontsize=fontsize)
ax.set_xlabel('# words in sentence', fontsize = fontsize)
# ax.set_title('WER by number of words in sentence')
ax.set_xticks(ind + width / 2)
# ax.set_xticklabels(('G1', 'G2', 'G3', 'G4', 'G5'))
ax.set_xticklabels( map(str, x_tf)  ,fontsize = fontsize-2)
plt.tick_params(axis='both', which='major', labelsize=fontsize-2)
ax.set_ylim([0,80])

ax.legend((rects2[0],rects1[0]), ('TM-seq2seq','TM-CTC' ), fontsize = fontsize)


plt.savefig('wer_per_len.pdf', bbox_inches='tight')

# =======================================================

# voc_tedx = get_voc_from_file(tedx)
# voc_tedx_sent = get_voc_from_file(tedx_sents)
# voc_test = set(prec_ctc.keys())
# oov_tedx = voc_test.difference(voc_tedx)
# oov_tedx_sent = voc_test.difference(voc_tedx)

plt.show()


